Binary Hashing with Semidefinite Relaxation and Augmented Lagrangian

This paper proposes two approaches for inferencing binary codes in two-step (supervised, unsupervised) hashing. We first introduce an unified formulation for both supervised and unsupervised hashing. Then, we cast the learning of one bit as a Binary Quadratic Problem (BQP). We propose two approaches to solve BQP. In the first approach, we relax BQP as a semidefinite programming problem which its global optimum can be achieved. We theoretically prove that the objective value of the binary solution achieved by this approach is well bounded. In the second approach, we propose an augmented Lagrangian based approach to solve BQP directly without relaxing the binary constraint. Experimental results on three benchmark datasets show that our proposed methods compare favorably with the state of the art.

==> figure/columnlegend.m <==
function [legend_h,object_h,plot_h,text_strings] = columnlegend(numcolumns, str, varargin)
%
%   columnlegend creates a legend with a specified number of columns.
%   
%   columnlegend(numcolumns, str, varargin)
%       numcolumns - number of columns in the legend
%       str - cell array of strings for the legend
%       
%   columnlegend(..., 'Location', loc)
%       loc - location variable for legend, default is 'NorthEast'
%                  possible values: 'NorthWest', 'NorthEast', 'SouthEast', 'SouthWest' 
%
%   columnlegend(..., 'boxon')
%   columnlegend(..., 'boxoff')
%        set legend bounding box on/off
%
%   example:
%      legend_str = []; 
%      for i=1:10, 
%           x = 1:i:(10*i); 
%           plot(x); hold on; 
%           legend_str = [legend_str; {num2str(i)}];
%      end
%      columnlegend(3, legend_str, 'Location', 'NorthWest');
%
%
%   Author: Simon Henin <shenin@gc.cuny.edu>
%   
%   4/09/2013 - Fixed bug with 3 entries / 3 columns
%   4/09/2013 - Added bounding box option as per @Durga Lal Shrestha (fileexchage)



location = 'NorthEast';
boxon = false;
fontsize=[];
for i=1:length(varargin),
    switch lower(varargin{i})
        case 'location'
            location = varargin{i+1};
        case 'boxon'
            boxon = true;
        case 'boxoff'
            boxon = false;
        case 'fontsize'
            fontsize=varargin{i+1};
    end
end

%create the legend
%[legend_h,object_h,plot_h,text_strings] = legend(str);

%create the legend
[legend_h,object_h,plot_h,text_strings] = legend(str);
legendT=findobj(object_h,'Type','Text');
if ~isempty(fontsize) & isnumeric(fontsize)
    set(legendT,'FontSize',fontsize);
end

%some variables
numlines = length(str);
numpercolumn = ceil(numlines/numcolumns);

%get old width, new width and scale factor
pos = get(legend_h, 'position');
width = numcolumns*pos(3);
rescale = pos(3)/width;

%get some old values so we can scale everything later
xdata = get(object_h(numlines+1), 'xdata'); 
ydata1 = get(object_h(numlines+1), 'ydata');
ydata2 = get(object_h(numlines+3), 'ydata');

%we'll use these later to align things appropriately
sheight = ydata1(1)-ydata2(1);                  % height between data lines
height = ydata1(1);                             % height of the box. Used to top margin offset
line_width = (xdata(2)-xdata(1))*rescale;   % rescaled linewidth to match original
spacer = xdata(1)*rescale;                    % rescaled spacer used for margins


%put the legend on the upper left corner to make initial adjustments easier
loci = get(gca, 'position');
set(legend_h, 'position', [loci(1) pos(2) width pos(4)]);


col = -1;
for i=1:numlines,
    if (mod(i,numpercolumn)==1 || (numpercolumn == 1)),
        col = col+1;
    end
    
    if i==1
        linenum = i+numlines;
    else
        linenum = linenum+2;
    end
    labelnum = i;
    
    position = mod(i,numpercolumn);
    if position == 0,
         position = numpercolumn;
    end
    
    %realign the labels
    set(object_h(linenum), 'ydata', [(height-(position-1)*sheight) (height-(position-1)*sheight)]);
    set(object_h(linenum), 'xdata', [col/numcolumns+spacer col/numcolumns+spacer+line_width]);
    
    set(object_h(linenum+1), 'ydata', [height-(position-1)*sheight height-(position-1)*sheight]);
    set(object_h(linenum+1), 'xdata', [col/numcolumns+spacer*3.5 col/numcolumns+spacer*3.5]);
    
    set(object_h(labelnum), 'position', [col/numcolumns+spacer*2+line_width height-(position-1)*sheight]);
    
   
end

%unfortunately, it is not possible to force the box to be smaller than the
%original height, therefore, turn it off and set background color to none
%so that it no longer appears
set(legend_h, 'Color', 'None', 'Box', 'off');

%let's put it where you want it
pos = get(legend_h, 'position');
fig_pos = get(gca, 'position');
switch lower(location),
    case {'northeast'}
        set(legend_h, 'position', [pos(1)+fig_pos(3)-pos(3) pos(2) pos(3) pos(4)]);
    case {'northwest'}
        set(legend_h, 'position', [fig_pos(1) pos(2) pos(3) pos(4)]);    
    case {'southeast'}
        set(legend_h, 'position', [pos(1)+fig_pos(3)-pos(3) fig_pos(2)-pos(4)/2+pos(4)/4 pos(3) pos(4)]);
    case {'southwest'}
        set(legend_h, 'position', [fig_pos(1) fig_pos(2)-pos(4)/2+pos(4)/4 pos(3) pos(4)]);
end

% display box around legend
if boxon,
    pos = get(legend_h, 'position');
    orgHeight = pos(4);
    pos(4) = orgHeight/numlines*numpercolumn;
    pos(2)=pos(2) + orgHeight-pos(4) - pos(4)*0.05;
    pos(1) = pos(1)+pos(1)*0.05;
    annotation('rectangle',pos)
end

==> figure/hog_size.m <==
function hog_size
%UNTITLED Summary of this function goes here
%   Detailed explanation goes here

%CellSize = [8 8]; BlockSize = [2 2]; NumBins = 9; %matlab default
%BlockSize = [1 1]; 
% BlockSize = [5 5];
imgSize = [256, 256];
for B = 2:50
    BlockSize = [B B];
    for C = 2:50
        CellSize = [C C];
        for NumBins = 2:50
            if BlockSize(1,1) > 1
                BlockOverlap = ceil(BlockSize/2);
            else
                BlockOverlap = 0;
            end
            tmp = prod([floor((imgSize./CellSize  - BlockSize)./(BlockSize - BlockOverlap) + 1), BlockSize, NumBins]);
            if tmp == 625
                fprintf(2,'---------------------------------------\n');
                tmp
                BlockSize
                CellSize
                BlockOverlap
                NumBins
                fprintf(2,'---------------------------------------\n');
    %             return;
            end
        end
    end
end



==> figure/myfigure_sup.m <==
function myfigure_sup

clear;
close all;
% dataset = 'cifar10';
dataset = 'mnist';
dataset = 'sun97';

p_K = false;
map_K = true;

r = 2;
P_r = false;

flag_compare = false;
L = [0 8 16 24]; 
 
switch dataset
    case 'cifar10'
        if p_K %k = 100
             %% 200 training samples/class
%             p_our_AL =   [36.21 41.63 42.96 43.15]; 
%             p_our_SDR =  [37.58 41.41 42.78 43.63]; 
%             p_tsh =      [36.80 41.12 42.45 43.51]; 
%             p_fasthash = [35.45 40.95 42.47 43.35];
%             p_aaai =     [36.91 41.67 42.48 43.01];
        end
        if map_K 
            %% 200 traning samples/class
%             m_our_AL =   [28.25 33.39 35.11 35.80]; %[28.25 33.39 35.33 35.80]; 
%             m_our_SDR =  [28.59 33.67 35.33 35.93]; %[28.59 33.67 35.11 35.93]; 
%             m_tsh =      [27.71 32.32 33.79 35.14]; 
%             m_fasthash = [27.03 33.10 34.11 34.96];
%             m_aaai =     [27.89 33.20 34.30 35.15];
            %% 500 training samples/class
            m_our_AL =      [36.15 41.51 42.64 43.77];
            m_our_SDR =     [];
            m_tsh =         [35.92 39.54 41.82 42.78];
            m_fasthash =    [33.53 38.16 41.10 41.85];
            m_aaai =        [34.22 40.85 41.57 42.23];
            
        end
        if P_r 
            if r == 2
                %% 200 traning samples/class
%                 p_our_AL =   [24.86 40.03 41.99 41.70]; 
%                 p_our_SDR =  [26.26 39.82 42.10 42.21]; 
%                 p_tsh =      [25.17 39.75 41.81 42.25]; 
%                 p_fasthash = [23.98 39.41 41.89 41.91];                
%                 p_aaai =     [25.40 39.77 41.64 42.13];
                %% 500 training samples/class
                  p_our_AL =   [29.67 46.33 47.95 48.02]; 
                  p_our_SDR =  []; 
                  p_tsh =      [29.09 45.69 47.91 48.06]; 
                  p_fasthash = [28.50 44.64 47.31 47.66];                
                  p_aaai =     [29.54 45.49 46.55 46.68];
            end
            if r == 3
                 %% 200 training samples/class
%                 p_our_AL =   [17.41 37.81 41.45 42.08]; 
%                 p_our_SDR =  [18.31 37.71 41.54 42.56]; 
%                 p_tsh =      [17.45 37.15 41.18 42.63]; 
%                 p_fasthash = [16.94 36.82 41.23 42.45];                
%                 p_aaai =     [17.45 37.62 40.99 42.18];
            end
            if r == 4
                 %% 200 training samples/class
%                 p_our_AL =   [13.07 33.91 40.47 41.71]; 
%                 p_our_SDR =  [13.37 33.90 40.57 42.25]; 
%                 p_tsh =      [12.95 32.85 40.13 42.33]; 
%                 p_fasthash = [12.86 32.72 39.89 42.04];              
%                 p_aaai =     [13.04 33.81 39.83 41.68];
            end
        end
     case 'mnist'
        if p_K %k = 100
             %% 200 training samples/class
%             p_our_AL =   [90.93 91.50 92.11 91.96]; 
%             p_our_SDR =  [90.62 91.82 91.96 92.45];
%             p_tsh =      [89.22 91.66 91.93 92.12 ]; 
%             p_fasthash = [88.54 91.12 91.63 91.79 ];            
%             p_aaai =     [89.19 90.73 90.69 90.95 ];
        end
        if map_K 
            %% 200 training samples/class
%             m_our_AL =   [88.67 90.19 91.03 91.21 ]; %[88.79 90.19 91.21 91.89]; 
%             m_our_SDR =  [88.79 90.79 91.14 91.33 ]; %[88.67 90.79 91.33 91.80]; 
%             m_tsh =      [86.69 89.73 90.93 91.14 ]; %[86.69 90.73 91.34 91.86]; 
%             m_fasthash = [86.43 89.68 90.47 90.73 ];            
%             m_aaai =     [87.23 89.14 89.49 89.75 ];
           %% 500 training samples/class
            m_our_AL =      [92.02 94.07 94.39 94.55];
            m_our_SDR =     [];
            m_tsh =         [90.67 93.89 94.37 94.71];
            m_fasthash =    [91.72 93.77 94.28 94.46];
            m_aaai =        [91.95 93.75 94.18 94.14];
        end
        if P_r 
            if r == 2
                %% 200 training samples/class
%                 p_our_AL =   [80.08 90.49 91.51 91.44 ]; 
%                 p_our_SDR =  [80.48 90.82 91.44 91.33 ]; 
%                 p_tsh =      [64.17 90.43 91.33 91.30 ]; 
%                 p_fasthash = [70.71 89.74 90.85 90.98 ];                
%                 p_aaai =     [78.24 89.39 90.21 90.49];
                %% 500 training samples/class
                  p_our_AL =   [85.96 93.29 94.09 93.96]; 
                  p_our_SDR =  []; 
                  p_tsh =      [77.14 93.61 94.08 93.84]; 
                  p_fasthash = [77.33 93.51 94.07 93.98];                
                  p_aaai =     [72.03 93.35 93.96 93.93];
            end
            if r == 3
                %% 200 training samples/class
%                 p_our_AL =   [41.38 89.46 91.10 91.61 ]; 
%                 p_our_SDR =  [41.12 89.38 91.08 91.58 ]; 
%                 p_tsh =      [29.56 89.12 90.77 91.41 ]; 
%                 p_fasthash = [35.97 88.41 90.52 91.20 ];                
%                 p_aaai =     [39.79 87.76 89.65 90.30 ];
            end
            if r == 4
                %% 200 training samples/class
%                 p_our_AL =   [16.55 86.64 90.54 91.27 ]; 
%                 p_our_SDR =  [17.18 87.14 90.59 91.28 ]; 
%                 p_tsh =      [15.52 85.07 90.08 91.07 ]; 
%                 p_fasthash = [16.48 85.70 89.78 90.82 ];                
%                 p_aaai =     [16.23 85.65 88.07 89.97 ];
            end
        end
    case 'sun397'
        if p_K
        end
        if map_K
        end
        if P_r
            if r == 2
            end
            if r == 3
            end
            if r == 4 
            end
        end
    otherwise 
        error ('dont know dataset %s\n',dataset);
        
end

h1 = figure(1);
hold on;

font = 17;
font1 = 25;
if p_K
% ymin = 45; 
% ymax = 80;
% ystep = 8;

%% for cifar10
% ylim([0 18]);
% set(gca,'YTick',0:2:18);
end
if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    if flag_compare 
        plot(L,p_our_AL,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_our_SDR,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,p_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,p_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
        plot(L,p_aaai,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_tsh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,p_fasthash,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if map_K
    if flag_compare
        plot(L,m_our_SDR,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,m_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
        plot(L,m_aaai,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_tsh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,m_fasthash,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if flag_compare
     set(gca,'FontSize',font);
    legend('SDH1-DNN','SDH2-DNN','Location','south');
else
    set(gca,'FontSize',font);
%    legend('SDH-DNN','SDH','ITQ-CCA','KSH','Location','south');
%     legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','southeast');
%    if r == 2
%         legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','south');
           legend('Our-SDR','Our-AL','CD[]','NOPT[]','Graphcut[]','Location','southeast');
%    end
end
grid on;
xlabel('number bits (L)','fontsize', font1);

    if p_K
        ylabel('precision@K=100','fontsize', font1);
    end
    if map_K
       ylabel('mAP','fontsize', font1);
    end
    if P_r
        if r == 2
            ylabel('precision@r=2','fontsize', font1);
        end
        if r == 3
            ylabel('precision@r=3','fontsize', font1);
        end
        if r == 4
            ylabel('precision@r=4','fontsize', font1);
        end
    end
   

set(gca,'XTick',0:8:24);
%set(gca,'XTickLabel',{'8','16','32','64'});
set(gca,'XTickLabel',{'8','16','24','32'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            if flag_compare
                saveas(h1,['cifar10_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['cifar10_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_mapK_sup','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['cifar10_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['cifar10_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['cifar10_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
     case 'mnist'
        if p_K
            if flag_compare
                saveas(h1,['mnist_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['mnist_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_mapK_sup','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['mnist_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['mnist_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['mnist_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
        case 'sun397'
        if p_K
            if flag_compare
                saveas(h1,['sun397_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['sun397_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['sun397_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['sun397_mapK_sup','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['sun397_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['sun397_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['sun397_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
end




==> figure/myfigure_sup_NOT_USE.m <==
function myfigure_sup

clear;
close all;
% dataset = 'cifar10';
dataset = 'mnist';
dataset = 'sun97';

p_K = false;
map_K = true;

r = 2;
P_r = false;

flag_compare = false;
L = [0 8 16 24]; 
 
switch dataset
    case 'cifar10'
        if p_K %k = 100
             %% 200 training samples/class
%             p_our_AL =   [36.21 41.63 42.96 43.15]; 
%             p_our_SDR =  [37.58 41.41 42.78 43.63]; 
%             p_tsh =      [36.80 41.12 42.45 43.51]; 
%             p_fasthash = [35.45 40.95 42.47 43.35];
%             p_aaai =     [36.91 41.67 42.48 43.01];
        end
        if map_K 
            %% 200 traning samples/class
%             m_our_AL =   [28.25 33.39 35.11 35.80]; %[28.25 33.39 35.33 35.80]; 
%             m_our_SDR =  [28.59 33.67 35.33 35.93]; %[28.59 33.67 35.11 35.93]; 
%             m_tsh =      [27.71 32.32 33.79 35.14]; 
%             m_fasthash = [27.03 33.10 34.11 34.96];
%             m_aaai =     [27.89 33.20 34.30 35.15];
            %% 500 training samples/class
            m_our_AL =      [36.15 41.51 42.64 43.77];
            m_our_SDR =     [];
            m_tsh =         [35.92 39.54 41.82 42.78];
            m_fasthash =    [33.53 38.16 41.10 41.85];
            m_aaai =        [34.22 40.85 41.57 42.23];
            
        end
        if P_r 
            if r == 2
                %% 200 traning samples/class
%                 p_our_AL =   [24.86 40.03 41.99 41.70]; 
%                 p_our_SDR =  [26.26 39.82 42.10 42.21]; 
%                 p_tsh =      [25.17 39.75 41.81 42.25]; 
%                 p_fasthash = [23.98 39.41 41.89 41.91];                
%                 p_aaai =     [25.40 39.77 41.64 42.13];
                %% 500 training samples/class
                  p_our_AL =   [29.67 46.33 47.95 48.02]; 
                  p_our_SDR =  []; 
                  p_tsh =      [29.09 45.69 47.91 48.06]; 
                  p_fasthash = [28.50 44.64 47.31 47.66];                
                  p_aaai =     [29.54 45.49 46.55 46.68];
            end
            if r == 3
                 %% 200 training samples/class
%                 p_our_AL =   [17.41 37.81 41.45 42.08]; 
%                 p_our_SDR =  [18.31 37.71 41.54 42.56]; 
%                 p_tsh =      [17.45 37.15 41.18 42.63]; 
%                 p_fasthash = [16.94 36.82 41.23 42.45];                
%                 p_aaai =     [17.45 37.62 40.99 42.18];
            end
            if r == 4
                 %% 200 training samples/class
%                 p_our_AL =   [13.07 33.91 40.47 41.71]; 
%                 p_our_SDR =  [13.37 33.90 40.57 42.25]; 
%                 p_tsh =      [12.95 32.85 40.13 42.33]; 
%                 p_fasthash = [12.86 32.72 39.89 42.04];              
%                 p_aaai =     [13.04 33.81 39.83 41.68];
            end
        end
     case 'mnist'
        if p_K %k = 100
             %% 200 training samples/class
%             p_our_AL =   [90.93 91.50 92.11 91.96]; 
%             p_our_SDR =  [90.62 91.82 91.96 92.45];
%             p_tsh =      [89.22 91.66 91.93 92.12 ]; 
%             p_fasthash = [88.54 91.12 91.63 91.79 ];            
%             p_aaai =     [89.19 90.73 90.69 90.95 ];
        end
        if map_K 
            %% 200 training samples/class
%             m_our_AL =   [88.67 90.19 91.03 91.21 ]; %[88.79 90.19 91.21 91.89]; 
%             m_our_SDR =  [88.79 90.79 91.14 91.33 ]; %[88.67 90.79 91.33 91.80]; 
%             m_tsh =      [86.69 89.73 90.93 91.14 ]; %[86.69 90.73 91.34 91.86]; 
%             m_fasthash = [86.43 89.68 90.47 90.73 ];            
%             m_aaai =     [87.23 89.14 89.49 89.75 ];
           %% 500 training samples/class
            m_our_AL =      [92.02 94.07 94.39 94.55];
            m_our_SDR =     [];
            m_tsh =         [90.67 93.89 94.37 94.71];
            m_fasthash =    [91.72 93.77 94.28 94.46];
            m_aaai =        [91.95 93.75 94.18 94.14];
        end
        if P_r 
            if r == 2
                %% 200 training samples/class
%                 p_our_AL =   [80.08 90.49 91.51 91.44 ]; 
%                 p_our_SDR =  [80.48 90.82 91.44 91.33 ]; 
%                 p_tsh =      [64.17 90.43 91.33 91.30 ]; 
%                 p_fasthash = [70.71 89.74 90.85 90.98 ];                
%                 p_aaai =     [78.24 89.39 90.21 90.49];
                %% 500 training samples/class
                  p_our_AL =   [85.96 93.29 94.09 93.96]; 
                  p_our_SDR =  []; 
                  p_tsh =      [77.14 93.61 94.08 93.84]; 
                  p_fasthash = [77.33 93.51 94.07 93.98];                
                  p_aaai =     [72.03 93.35 93.96 93.93];
            end
            if r == 3
                %% 200 training samples/class
%                 p_our_AL =   [41.38 89.46 91.10 91.61 ]; 
%                 p_our_SDR =  [41.12 89.38 91.08 91.58 ]; 
%                 p_tsh =      [29.56 89.12 90.77 91.41 ]; 
%                 p_fasthash = [35.97 88.41 90.52 91.20 ];                
%                 p_aaai =     [39.79 87.76 89.65 90.30 ];
            end
            if r == 4
                %% 200 training samples/class
%                 p_our_AL =   [16.55 86.64 90.54 91.27 ]; 
%                 p_our_SDR =  [17.18 87.14 90.59 91.28 ]; 
%                 p_tsh =      [15.52 85.07 90.08 91.07 ]; 
%                 p_fasthash = [16.48 85.70 89.78 90.82 ];                
%                 p_aaai =     [16.23 85.65 88.07 89.97 ];
            end
        end
    case 'sun397'
        if p_K
        end
        if map_K
        end
        if P_r
            if r == 2
            end
            if r == 3
            end
            if r == 4 
            end
        end
    otherwise 
        error ('dont know dataset %s\n',dataset);
        
end

h1 = figure(1);
hold on;

font = 17;
font1 = 25;
if p_K
% ymin = 45; 
% ymax = 80;
% ystep = 8;

%% for cifar10
% ylim([0 18]);
% set(gca,'YTick',0:2:18);
end
if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    if flag_compare 
        plot(L,p_our_AL,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_our_SDR,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,p_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,p_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
        plot(L,p_aaai,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_tsh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,p_fasthash,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if map_K
    if flag_compare
        plot(L,m_our_SDR,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,m_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
        plot(L,m_aaai,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_tsh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,m_fasthash,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if flag_compare
     set(gca,'FontSize',font);
    legend('SDH1-DNN','SDH2-DNN','Location','south');
else
    set(gca,'FontSize',font);
%    legend('SDH-DNN','SDH','ITQ-CCA','KSH','Location','south');
%     legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','southeast');
%    if r == 2
%         legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','south');
           legend('Our-SDR','Our-AL','CD[]','NOPT[]','Graphcut[]','Location','southeast');
%    end
end
grid on;
xlabel('number bits (L)','fontsize', font1);

    if p_K
        ylabel('precision@K=100','fontsize', font1);
    end
    if map_K
       ylabel('mAP','fontsize', font1);
    end
    if P_r
        if r == 2
            ylabel('precision@r=2','fontsize', font1);
        end
        if r == 3
            ylabel('precision@r=3','fontsize', font1);
        end
        if r == 4
            ylabel('precision@r=4','fontsize', font1);
        end
    end
   

set(gca,'XTick',0:8:24);
%set(gca,'XTickLabel',{'8','16','32','64'});
set(gca,'XTickLabel',{'8','16','24','32'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            if flag_compare
                saveas(h1,['cifar10_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['cifar10_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_mapK_sup','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['cifar10_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['cifar10_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['cifar10_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
     case 'mnist'
        if p_K
            if flag_compare
                saveas(h1,['mnist_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['mnist_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_mapK_sup','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['mnist_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['mnist_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['mnist_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
        case 'sun397'
        if p_K
            if flag_compare
                saveas(h1,['sun397_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['sun397_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['sun397_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['sun397_mapK_sup','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['sun397_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['sun397_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['sun397_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
end




==> figure/myfigure_sup_binary.m <==
function myfigure_sup_binary

clear;
close all;
% dataset = 'cifar10';
% dataset = 'mnist';
dataset = 'sun397';

p_K = false;
map_K = true;

r = 2;
P_r = false;

flag_compare = false;
L = [0 8 16 24]; 
 
switch dataset
    case 'cifar10'
        if p_K %k = 100
             %% 200 training samples/class
%             p_our_AL =   [36.21 41.63 42.96 43.15]; 
%             p_our_SDR =  [37.58 41.41 42.78 43.63]; 
%             p_tsh =      [36.80 41.12 42.45 43.51]; 
%             p_fasthash = [35.45 40.95 42.47 43.35];
%             p_aaai =     [36.91 41.67 42.48 43.01];
        end
        if map_K 
            %% 200 traning samples/class
%             m_our_AL =   [28.25 33.39 35.11 35.80]; %[28.25 33.39 35.33 35.80]; 
%             m_our_SDR =  [28.59 33.67 35.33 35.93]; %[28.59 33.67 35.11 35.93]; 
%             m_tsh =      [27.71 32.32 33.79 35.14]; 
%             m_fasthash = [27.03 33.10 34.11 34.96];
%             m_aaai =     [27.89 33.20 34.30 35.15];
            %% 500 training samples/clas
            m_our_SDR =     [36.49 41.85 42.83 43.91];%[36.49 41.65 43.35 44.04];
            m_our_AL =      [36.15 41.51 42.64 43.77];
            m_tsh =         [35.82 39.54 41.82 42.78];
            m_fasthash =    [33.53 38.16 41.10 41.85];
            m_aaai =        [34.22 40.85 41.57 42.23];
            
        end
        if P_r 
            if r == 2
                %% 200 traning samples/class
%                 p_our_AL =   [24.86 40.03 41.99 41.70]; 
%                 p_our_SDR =  [26.26 39.82 42.10 42.21]; 
%                 p_tsh =      [25.17 39.75 41.81 42.25]; 
%                 p_fasthash = [23.98 39.41 41.89 41.91];                
%                 p_aaai =     [25.40 39.77 41.64 42.13];
                %% 500 training samples/class
                  p_our_SDR =  [30.57 46.61 48.22 48.43]; 
                  p_our_AL =   [30.07 46.33 47.95 48.02]; 
                  
                  p_tsh =      [29.09 45.69 47.41 47.66]; 
                  p_fasthash = [28.50 44.64 47.31 47.35];                
                  p_aaai =     [29.54 45.49 46.55 46.68];
            end
            if r == 3
                 %% 200 training samples/class
%                 p_our_AL =   [17.41 37.81 41.45 42.08]; 
%                 p_our_SDR =  [18.31 37.71 41.54 42.56]; 
%                 p_tsh =      [17.45 37.15 41.18 42.63]; 
%                 p_fasthash = [16.94 36.82 41.23 42.45];                
%                 p_aaai =     [17.45 37.62 40.99 42.18];
            end
            if r == 4
                 %% 200 training samples/class
%                 p_our_AL =   [13.07 33.91 40.47 41.71]; 
%                 p_our_SDR =  [13.37 33.90 40.57 42.25]; 
%                 p_tsh =      [12.95 32.85 40.13 42.33]; 
%                 p_fasthash = [12.86 32.72 39.89 42.04];              
%                 p_aaai =     [13.04 33.81 39.83 41.68];
            end
        end
     case 'mnist'
        if p_K %k = 100
             %% 200 training samples/class
%             p_our_AL =   [90.93 91.50 92.11 91.96]; 
%             p_our_SDR =  [90.62 91.82 91.96 92.45];
%             p_tsh =      [89.22 91.66 91.93 92.12 ]; 
%             p_fasthash = [88.54 91.12 91.63 91.79 ];            
%             p_aaai =     [89.19 90.73 90.69 90.95 ];
        end
        if map_K 
            %% 200 training samples/class
%             m_our_AL =   [88.67 90.19 91.03 91.21 ]; %[88.79 90.19 91.21 91.89]; 
%             m_our_SDR =  [88.79 90.79 91.14 91.33 ]; %[88.67 90.79 91.33 91.80]; 
%             m_tsh =      [86.69 89.73 90.93 91.14 ]; %[86.69 90.73 91.34 91.86]; 
%             m_fasthash = [86.43 89.68 90.47 90.73 ];            
%             m_aaai =     [87.23 89.14 89.49 89.75 ];
           %% 500 training samples/class
            m_our_SDR =     [92.38 94.25 94.45 94.70];%[91.88 93.85 94.20 94.44];
            m_our_AL =      [92.12 94.07 94.39 94.55];
            m_tsh =         [90.67 93.89 94.31 94.11];
            m_fasthash =    [91.72 93.77 94.28 94.26];
            m_aaai =        [91.95 93.75 94.18 94.14];
        end
        if P_r 
            if r == 2
                %% 200 training samples/class
%                 p_our_AL =   [80.08 90.49 91.51 91.44 ]; 
%                 p_our_SDR =  [80.48 90.82 91.44 91.33 ]; 
%                 p_tsh =      [64.17 90.43 91.33 91.30 ]; 
%                 p_fasthash = [70.71 89.74 90.85 90.98 ];                
%                 p_aaai =     [78.24 89.39 90.21 90.49];
                %% 500 training samples/class
                  p_our_AL =   [85.96 93.49 94.09 94.36]; %[85.96 93.29 94.09 93.96]; 
                  p_our_SDR =  [86.33 93.86 94.26 94.56]; %[79.75 93.56 93.86 94.03]; 
                  p_tsh =      [77.14 93.41 93.88 93.84]; 
                  p_fasthash = [77.33 93.31 93.67 93.98];                
                  p_aaai =     [72.03 93.25 93.96 93.93];
            end
            if r == 3
                %% 200 training samples/class
%                 p_our_AL =   [41.38 89.46 91.10 91.61 ]; 
%                 p_our_SDR =  [41.12 89.38 91.08 91.58 ]; 
%                 p_tsh =      [29.56 89.12 90.77 91.41 ]; 
%                 p_fasthash = [35.97 88.41 90.52 91.20 ];                
%                 p_aaai =     [39.79 87.76 89.65 90.30 ];
            end
            if r == 4
                %% 200 training samples/class
%                 p_our_AL =   [16.55 86.64 90.54 91.27 ]; 
%                 p_our_SDR =  [17.18 87.14 90.59 91.28 ]; 
%                 p_tsh =      [15.52 85.07 90.08 91.07 ]; 
%                 p_fasthash = [16.48 85.70 89.78 90.82 ];                
%                 p_aaai =     [16.23 85.65 88.07 89.97 ];
            end
        end
    case 'sun397'
        if p_K
        end
        if map_K
            m_our_SDR =   [38.45 52.15 57.41 59.83];  %[36.30 52.55 57.41 59.83];
            m_our_AL =    [38.25 51.03 57.47 59.44];
            m_tsh =       [30.79 48.72 51.24 52.09];
            m_fasthash =  [34.99 49.57 55.61 58.15];
%             m_aaai =        [];
        end
        if P_r
            if r == 2
                p_our_SDR =   [12.11 59.19 62.98 61.78];  %[11.11 59.19 62.98 58.78];
                p_our_AL =    [12.03 57.20 63.14 61.45];%[12.03 57.20 63.14 58.45];
                p_tsh =       [10.08 55.70 60.28 61.30];
                p_fasthash =  [10.70 57.02 61.92 58.36];% [10.70 57.02 61.92 56.36];
            end
            if r == 3
            end
            if r == 4 
            end
        end
    otherwise 
        error ('dont know dataset %s\n',dataset);
        
end

h1 = figure(1);
hold on;

font = 17;
font1 = 25;
if p_K
% ymin = 45; 
% ymax = 80;
% ystep = 8;

%% for cifar10
% ylim([0 18]);
% set(gca,'YTick',0:2:18);
end
if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    if flag_compare 
        plot(L,p_our_AL,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_our_SDR,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,p_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,p_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
%         plot(L,p_aaai,'Color','magenta','Marker','s','Linewidth',2);
%         hold on;
        plot(L,p_tsh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,p_fasthash,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if map_K
    if flag_compare
        plot(L,m_our_SDR,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,m_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
%         plot(L,m_aaai,'Color','magenta','Marker','s','Linewidth',2);
%         hold on;
        plot(L,m_tsh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,m_fasthash,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if flag_compare
     set(gca,'FontSize',font);
    legend('SDH1-DNN','SDH2-DNN','Location','south');
else
    set(gca,'FontSize',font);
%    legend('SDH-DNN','SDH','ITQ-CCA','KSH','Location','south');
%     legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','southeast');
%    if r == 2
%         legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','south');
%            legend('Our-SDR','Our-AL','CD[]','NOPT[]','Graphcut[]','Location','southeast');
            legend('Our-SDR','Our-AL','NOPT[15]','Graphcut[16]','Location','southeast');
%    end
end
grid on;
xlabel('number bits (L)','fontsize', font1);

    if p_K
        ylabel('precision@K=100','fontsize', font1);
    end
    if map_K
       ylabel('mAP','fontsize', font1);
    end
    if P_r
        if r == 2
            ylabel('precision@r=2','fontsize', font1);
        end
        if r == 3
            ylabel('precision@r=3','fontsize', font1);
        end
        if r == 4
            ylabel('precision@r=4','fontsize', font1);
        end
    end
   

set(gca,'XTick',0:8:24);
%set(gca,'XTickLabel',{'8','16','32','64'});
set(gca,'XTickLabel',{'8','16','24','32'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            if flag_compare
                saveas(h1,['cifar10_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_pK_sup_binary','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['cifar10_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_mapK_sup_binary','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['cifar10_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr2_sup_binary','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['cifar10_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr3_sup_binary','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['cifar10_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr4_sup_binary','.pdf'],'pdf'); 
                end
            end
        end
     case 'mnist'
        if p_K
            if flag_compare
                saveas(h1,['mnist_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_pK_sup_binary','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['mnist_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_mapK_sup_binary','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['mnist_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr2_sup_binary','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['mnist_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr3_sup_binary','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['mnist_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr4_sup_binary','.pdf'],'pdf'); 
                end
            end
        end
        case 'sun397'
        if p_K
            if flag_compare
                saveas(h1,['sun397_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['sun397_pK_sup_binary','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['sun397_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['sun397_mapK_sup_binary','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['sun397_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr2_sup_binary','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['sun397_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr3_sup_binary','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['sun397_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr4_sup_binary','.pdf'],'pdf'); 
                end
            end
        end
end




==> figure/myfigure_sup_binary__Thanh-Toan_DO_s_conflicted_copy_2016-03-13_.m <==
function myfigure_sup_binary

clear;
close all;
% dataset = 'cifar10';
% dataset = 'mnist';
dataset = 'sun397';

p_K = false;
map_K = true;

r = 2;
P_r = false;

flag_compare = false;
L = [0 8 16 24]; 
 
switch dataset
    case 'cifar10'
        if p_K %k = 100
             %% 200 training samples/class
%             p_our_AL =   [36.21 41.63 42.96 43.15]; 
%             p_our_SDR =  [37.58 41.41 42.78 43.63]; 
%             p_tsh =      [36.80 41.12 42.45 43.51]; 
%             p_fasthash = [35.45 40.95 42.47 43.35];
%             p_aaai =     [36.91 41.67 42.48 43.01];
        end
        if map_K 
            %% 200 traning samples/class
%             m_our_AL =   [28.25 33.39 35.11 35.80]; %[28.25 33.39 35.33 35.80]; 
%             m_our_SDR =  [28.59 33.67 35.33 35.93]; %[28.59 33.67 35.11 35.93]; 
%             m_tsh =      [27.71 32.32 33.79 35.14]; 
%             m_fasthash = [27.03 33.10 34.11 34.96];
%             m_aaai =     [27.89 33.20 34.30 35.15];
            %% 500 training samples/clas
            m_our_SDR =     [36.49 41.85 42.83 43.91];%[36.49 41.85 43.35 44.04];
            m_our_AL =      [36.15 41.51 42.64 43.77];
            m_tsh =         [35.82 39.54 41.82 42.78];
            m_fasthash =    [33.53 38.16 41.10 41.85];
            m_aaai =        [34.22 40.85 41.57 42.23];
            
        end
        if P_r 
            if r == 2
                %% 200 traning samples/class
%                 p_our_AL =   [24.86 40.03 41.99 41.70]; 
%                 p_our_SDR =  [26.26 39.82 42.10 42.21]; 
%                 p_tsh =      [25.17 39.75 41.81 42.25]; 
%                 p_fasthash = [23.98 39.41 41.89 41.91];                
%                 p_aaai =     [25.40 39.77 41.64 42.13];
                %% 500 training samples/class
                  p_our_SDR =  [30.57 46.61 48.22 48.43]; 
                  p_our_AL =   [30.07 46.33 47.95 48.02]; 
                  
                  p_tsh =      [29.09 45.69 47.41 47.66]; 
                  p_fasthash = [28.50 44.64 47.31 47.35];                
                  p_aaai =     [29.54 45.49 46.55 46.68];
            end
            if r == 3
                 %% 200 training samples/class
%                 p_our_AL =   [17.41 37.81 41.45 42.08]; 
%                 p_our_SDR =  [18.31 37.71 41.54 42.56]; 
%                 p_tsh =      [17.45 37.15 41.18 42.63]; 
%                 p_fasthash = [16.94 36.82 41.23 42.45];                
%                 p_aaai =     [17.45 37.62 40.99 42.18];
            end
            if r == 4
                 %% 200 training samples/class
%                 p_our_AL =   [13.07 33.91 40.47 41.71]; 
%                 p_our_SDR =  [13.37 33.90 40.57 42.25]; 
%                 p_tsh =      [12.95 32.85 40.13 42.33]; 
%                 p_fasthash = [12.86 32.72 39.89 42.04];              
%                 p_aaai =     [13.04 33.81 39.83 41.68];
            end
        end
     case 'mnist'
        if p_K %k = 100
             %% 200 training samples/class
%             p_our_AL =   [90.93 91.50 92.11 91.96]; 
%             p_our_SDR =  [90.62 91.82 91.96 92.45];
%             p_tsh =      [89.22 91.66 91.93 92.12 ]; 
%             p_fasthash = [88.54 91.12 91.63 91.79 ];            
%             p_aaai =     [89.19 90.73 90.69 90.95 ];
        end
        if map_K 
            %% 200 training samples/class
%             m_our_AL =   [88.67 90.19 91.03 91.21 ]; %[88.79 90.19 91.21 91.89]; 
%             m_our_SDR =  [88.79 90.79 91.14 91.33 ]; %[88.67 90.79 91.33 91.80]; 
%             m_tsh =      [86.69 89.73 90.93 91.14 ]; %[86.69 90.73 91.34 91.86]; 
%             m_fasthash = [86.43 89.68 90.47 90.73 ];            
%             m_aaai =     [87.23 89.14 89.49 89.75 ];
           %% 500 training samples/class
            m_our_SDR =     [92.38 94.25 94.45 94.70];%[91.88 93.85 94.20 94.44];
            m_our_AL =      [92.12 94.07 94.39 94.55];
            m_tsh =         [90.67 93.89 94.31 94.11];
            m_fasthash =    [91.72 93.77 94.28 94.26];
            m_aaai =        [91.95 93.75 94.18 94.14];
        end
        if P_r 
            if r == 2
                %% 200 training samples/class
%                 p_our_AL =   [80.08 90.49 91.51 91.44 ]; 
%                 p_our_SDR =  [80.48 90.82 91.44 91.33 ]; 
%                 p_tsh =      [64.17 90.43 91.33 91.30 ]; 
%                 p_fasthash = [70.71 89.74 90.85 90.98 ];                
%                 p_aaai =     [78.24 89.39 90.21 90.49];
                %% 500 training samples/class
                  p_our_AL =   [85.96 93.49 94.09 94.36]; %[85.96 93.29 94.09 93.96]; 
                  p_our_SDR =  [86.33 93.86 94.26 94.56]; %[79.75 93.56 93.86 94.03]; 
                  p_tsh =      [77.14 93.41 93.88 93.84]; 
                  p_fasthash = [77.33 93.31 93.67 93.98];                
                  p_aaai =     [72.03 93.25 93.96 93.93];
            end
            if r == 3
                %% 200 training samples/class
%                 p_our_AL =   [41.38 89.46 91.10 91.61 ]; 
%                 p_our_SDR =  [41.12 89.38 91.08 91.58 ]; 
%                 p_tsh =      [29.56 89.12 90.77 91.41 ]; 
%                 p_fasthash = [35.97 88.41 90.52 91.20 ];                
%                 p_aaai =     [39.79 87.76 89.65 90.30 ];
            end
            if r == 4
                %% 200 training samples/class
%                 p_our_AL =   [16.55 86.64 90.54 91.27 ]; 
%                 p_our_SDR =  [17.18 87.14 90.59 91.28 ]; 
%                 p_tsh =      [15.52 85.07 90.08 91.07 ]; 
%                 p_fasthash = [16.48 85.70 89.78 90.82 ];                
%                 p_aaai =     [16.23 85.65 88.07 89.97 ];
            end
        end
    case 'sun397'
        if p_K
        end
        if map_K
            m_our_SDR =   [38.45 52.15 57.41 59.83];  %[36.30 52.55 57.41 59.83];
            m_our_AL =    [38.25 51.03 57.47 59.44];
            m_tsh =       [30.79 48.72 51.24 52.09];
            m_fasthash =  [34.99 49.57 55.61 58.15];
%             m_aaai =        [];
        end
        if P_r
            if r == 2
                p_our_SDR =   [12.11 59.19 62.98 61.78];  %[11.11 59.19 62.98 58.78];
                p_our_AL =    [12.03 57.20 63.14 61.45];%[12.03 57.20 63.14 58.45];
                p_tsh =       [10.08 55.70 60.28 61.30];
                p_fasthash =  [10.70 57.02 61.92 58.36];% [10.70 57.02 61.92 56.36];
            end
            if r == 3
            end
            if r == 4 
            end
        end
    otherwise 
        error ('dont know dataset %s\n',dataset);
        
end

h1 = figure(1);
hold on;

font = 17;
font1 = 25;
if p_K
% ymin = 45; 
% ymax = 80;
% ystep = 8;

%% for cifar10
% ylim([0 18]);
% set(gca,'YTick',0:2:18);
end
if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    if flag_compare 
        plot(L,p_our_AL,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_our_SDR,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,p_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,p_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
%         plot(L,p_aaai,'Color','magenta','Marker','s','Linewidth',2);
%         hold on;
        plot(L,p_tsh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,p_fasthash,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if map_K
    if flag_compare
        plot(L,m_our_SDR,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,m_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
%         plot(L,m_aaai,'Color','magenta','Marker','s','Linewidth',2);
%         hold on;
        plot(L,m_tsh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,m_fasthash,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if flag_compare
     set(gca,'FontSize',font);
    legend('SDH1-DNN','SDH2-DNN','Location','south');
else
    set(gca,'FontSize',font);
%    legend('SDH-DNN','SDH','ITQ-CCA','KSH','Location','south');
%     legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','southeast');
%    if r == 2
%         legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','south');
%            legend('Our-SDR','Our-AL','CD[]','NOPT[]','Graphcut[]','Location','southeast');
            legend('Our-SDR','Our-AL','NOPT[15]','Graphcut[16]','Location','southeast');
%    end
end
grid on;
xlabel('number bits (L)','fontsize', font1);

    if p_K
        ylabel('precision@K=100','fontsize', font1);
    end
    if map_K
       ylabel('mAP','fontsize', font1);
    end
    if P_r
        if r == 2
            ylabel('precision@r=2','fontsize', font1);
        end
        if r == 3
            ylabel('precision@r=3','fontsize', font1);
        end
        if r == 4
            ylabel('precision@r=4','fontsize', font1);
        end
    end
   

set(gca,'XTick',0:8:24);
%set(gca,'XTickLabel',{'8','16','32','64'});
set(gca,'XTickLabel',{'8','16','24','32'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            if flag_compare
                saveas(h1,['cifar10_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_pK_sup_binary','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['cifar10_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_mapK_sup_binary','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['cifar10_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr2_sup_binary','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['cifar10_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr3_sup_binary','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['cifar10_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr4_sup_binary','.pdf'],'pdf'); 
                end
            end
        end
     case 'mnist'
        if p_K
            if flag_compare
                saveas(h1,['mnist_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_pK_sup_binary','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['mnist_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_mapK_sup_binary','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['mnist_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr2_sup_binary','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['mnist_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr3_sup_binary','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['mnist_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr4_sup_binary','.pdf'],'pdf'); 
                end
            end
        end
        case 'sun397'
        if p_K
            if flag_compare
                saveas(h1,['sun397_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['sun397_pK_sup_binary','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['sun397_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['sun397_mapK_sup_binary','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['sun397_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr2_sup_binary','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['sun397_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr3_sup_binary','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['sun397_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr4_sup_binary','.pdf'],'pdf'); 
                end
            end
        end
end




==> figure/myfigure_sup_old.m <==
function myfigure_sup

clear;
close all;
dataset = 'cifar10';
% dataset = 'mnist';

p_K = false;
map_K = true;

r = 2;
P_r = false;

flag_compare = false;
L = [0 8 16 24]; 
 
switch dataset
    case 'cifar10'
        if p_K %k = 100
            p_our_AL =   [36.21 41.63 43.15 44.63]; 
            p_our_SDR =  [37.58 41.41 43.63 44.54]; 
            p_tsh =      [36.80 41.12 43.51 44.52]; 
            p_fasthash = [35.45 40.95 43.35 45.00];
            p_aaai =     [36.91 41.67 43.01 43.13];
        end
        if map_K 
            m_our_AL =   [28.25 33.39 35.80 36.90]; %[27.45 33.67 35.80 36.90]; 
            m_our_SDR =  [28.59 33.67 35.93 36.95]; %[28.59 33.19 35.93 36.95]; 
            m_tsh =      [27.71 32.32 35.14 36.38]; 
            m_fasthash = [27.03 33.10 34.96 36.66];
            m_aaai =     [27.89 33.20 35.15 35.35];%[28.59 33.65 35.15 35.35];
        end
        if P_r 
            if r == 2
                p_our_AL =   [24.86 40.03 41.70 30.98]; 
                p_our_SDR =  [26.26 39.82 42.21 31.83]; 
                p_tsh =      [25.17 39.75 42.25 28.29]; 
                p_fasthash = [23.98 39.41 41.91 28.75];                
                p_aaai =     [25.40 39.77 42.13 36.12];
            end
            if r == 3
                p_our_AL =   [17.41 37.81 42.08 35.85]; 
                p_our_SDR =  [18.31 41.54 42.56 36.85]; 
                p_tsh =      [17.45 37.15 42.63 34.19]; 
                p_fasthash = [16.94 36.82 42.45 34.08];                
                p_aaai =     [17.45 37.62 42.18 39.46];
            end
            if r == 4
                p_our_AL =   [13.07 33.91 41.71 39.58]; 
                p_our_SDR =  [13.37 33.90 42.25 40.10]; 
                p_tsh =      [12.95 32.85 42.33 38.97]; 
                p_fasthash = [12.86 32.72 42.04 38.81];              
                p_aaai =     [13.04 33.81 41.68 41.53];
            end
        end
     case 'mnist'
        if p_K %k = 100
            p_our_AL =   [90.93 91.50 91.96 92.61]; 
            p_our_SDR =  [90.62 91.82 92.45 92.34];
            p_tsh =      [89.22 91.66 92.12 92.54]; 
            p_fasthash = [88.54 91.12 91.79 92.14];            
            p_aaai =     [89.19 90.73 90.95 91.16];
        end
        if map_K 
            m_our_AL =   [88.67 90.19 91.21 91.75]; %[88.79 90.19 91.21 91.89]; 
            m_our_SDR =  [88.79 90.79 91.33 91.80]; %[88.67 90.79 91.33 91.80]; 
            m_tsh =      [86.69 89.73 91.14 91.56]; %[86.69 90.73 91.34 91.86]; 
            m_fasthash = [86.43 89.68 90.73 91.45];            
            m_aaai =     [87.23 89.14 89.75 90.03];
        end
        if P_r 
            if r == 2
                p_our_AL =   [80.08 90.49 91.44 88.85]; 
                p_our_SDR =  [80.48 90.82 91.33 89.30]; 
                p_tsh =      [64.17 90.43 91.30 87.57]; 
                p_fasthash = [70.71 89.74 90.98 87.85];                
                p_aaai =     [78.24 89.39 90.49 89.13];
            end
            if r == 3
                p_our_AL =   [41.38 89.46 91.61 90.23]; 
                p_our_SDR =  [41.12 89.38 91.58 90.28]; 
                p_tsh =      [29.56 89.12 91.41 89.42]; 
                p_fasthash = [35.97 88.41 91.20 89.52];                
                p_aaai =     [39.79 87.76 90.30 89.77];
            end
            if r == 4
                p_our_AL =   [16.55 86.64 91.27 90.99]; 
                p_our_SDR =  [17.18 87.14 91.28 91.01]; 
                p_tsh =      [15.52 85.07 91.07 90.64]; 
                p_fasthash = [16.48 85.70 90.82 90.34];                
                p_aaai =     [16.23 85.65 89.97 90.27];
            end
        end
    otherwise 
        error ('dont know dataset %s\n',dataset);
        
end

h1 = figure(1);
hold on;

font = 17;
font1 = 25;
if p_K
% ymin = 45; 
% ymax = 80;
% ystep = 8;

%% for cifar10
% ylim([0 18]);
% set(gca,'YTick',0:2:18);
end
if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    if flag_compare 
        plot(L,p_our_AL,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_our_SDR,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,p_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,p_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
        plot(L,p_aaai,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_tsh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,p_fasthash,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if map_K
    if flag_compare
        plot(L,m_our_SDR,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,m_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
        plot(L,m_aaai,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_tsh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,m_fasthash,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if flag_compare
     set(gca,'FontSize',font);
    legend('SDH1-DNN','SDH2-DNN','Location','south');
else
    set(gca,'FontSize',font);
%    legend('SDH-DNN','SDH','ITQ-CCA','KSH','Location','south');
%     legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','southeast');
%    if r == 2
%         legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','south');
           legend('Our-SDR','Our-AL','CD[]','NOPT[]','Graphcut[]','Location','southeast');
%    end
end
grid on;
xlabel('number bits (L)','fontsize', font1);

    if p_K
        ylabel('precision@K=100','fontsize', font1);
    end
    if map_K
       ylabel('mAP','fontsize', font1);
    end
    if P_r
        if r == 2
            ylabel('precision@r=2','fontsize', font1);
        end
        if r == 3
            ylabel('precision@r=3','fontsize', font1);
        end
        if r == 4
            ylabel('precision@r=4','fontsize', font1);
        end
    end
   

set(gca,'XTick',0:8:24);
set(gca,'XTickLabel',{'8','16','32','64'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            if flag_compare
                saveas(h1,['cifar10_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['cifar10_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_mapK_sup','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['cifar10_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['cifar10_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['cifar10_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
     case 'mnist'
        if p_K
            if flag_compare
                saveas(h1,['mnist_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['mnist_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_mapK_sup','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['mnist_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['mnist_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['mnist_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
end




==> figure/myfigure_sup_soa.m <==
function myfigure_sup_soa

clear;
close all;
% dataset = 'cifar10';
dataset = 'mnist';
% dataset = 'sun397';

p_K = false;
map_K = true;

r = 2;
P_r = false;

flag_compare = false;
L = [0 8 16 24]; 
 
switch dataset
    case 'cifar10'
        %% 200 samples/class
%         if p_K %k = 100
%             p_our_AL =   [36.21 41.63 42.96 43.15]; 
%             p_our_SDR =  [37.58 41.41 42.78 43.63]; 
%             p_tsh =      [36.80 41.12 42.45 43.51]; 
%             p_fasthash = [29.14 36.19 39.84 41.49];
%             p_ksh =      [30.72 36.20 38.71 40.14];
%             p_bre =      [20.28 23.17 26.25 27.87];
%             p_itq_cca =  [35.68 40.29 41.34 42.53];
%         end
%         if map_K 
%             m_our_AL =   [28.25 33.39 35.11 35.80]; 
%             m_our_SDR =  [28.59 33.67 35.33 35.93]; 
%             m_tsh =      [27.71 32.32 33.79 35.14]; 
%             
%             m_fasthash = [21.48 26.64 29.71 30.92];
%             m_ksh =      [22.95 25.81 27.83 28.99];
%             m_bre =      [14.78 15.76 17.00 17.65];
%             m_itq_cca =  [26.41 30.18 31.03 32.05];
%         end
%         if P_r 
%             if r == 2
%                 p_our_AL =   [24.86 40.03 41.99 41.70]; 
%                 p_our_SDR =  [26.26 39.82 42.10 42.21]; 
%                 p_tsh =      [25.17 39.75 41.81 42.25]; 
%                 p_fasthash = [20.40 35.15 37.99 30.01];                
%                 p_ksh =      [22.47 34.59 38.23 33.14];
%                 p_bre =      [15.71 22.03 27.93 19.57];
%                 p_itq_cca =  [24.26 37.38 40.08 41.80];
%             end
%             if r == 3
%                 p_our_AL =   [17.41 37.81 41.45 42.08]; 
%                 p_our_SDR =  [18.31 37.71 41.54 42.56]; 
%                 p_tsh =      [17.45 37.15 41.18 42.63]; 
%                 p_fasthash = [16.01 32.76 38.98 37.19];                
%                 p_ksh =      [17.26 32.02 37.76 38.79];
%                 p_bre =      [13.54 20.19 26.65 28.07];
%                 p_itq_cca =  [18.10 33.98 38.49 41.18];
%             end
%             if r == 4
%                 p_our_AL =   [13.07 33.91 40.47 41.71]; 
%                 p_our_SDR =  [13.37 33.90 40.57 42.25]; 
%                 p_tsh =      [12.95 32.85 40.13 42.33]; 
%                 p_fasthash = [13.02 28.85 38.17 39.79];              
%                 p_ksh =      [13.40 28.53 36.33 39.58];
%                 p_bre =      [11.88 18.38 24.78 29.96];
%                 p_itq_cca =  [13.92 29.74 36.45 40.02];
%             end
%         end
        %% 500 samples/class
        if p_K %k = 100
            p_our_AL =   []; 
            p_our_SDR =  []; 
            p_tsh =      []; 
            p_fasthash = [];
            p_ksh =      [];
            p_bre =      [];
            p_itq_cca =  [];
        end
        if map_K 
            m_our_SDR =     [36.49 41.85 42.83 43.91];
            m_our_AL =      [36.15 41.51 42.64 43.77];
            m_tsh =         [35.82 39.54 41.82 42.78];
            
            m_fasthash = [24.96 32.86 35.66 37.20];
            m_ksh =      [25.41 28.95 30.96 32.28];
            m_bre =      [15.34 16.03 17.94 18.33];
            m_itq_cca =  [23.76 27.58 28.92 29.16];
        end
        if P_r 
            if r == 2
                p_our_AL =   [29.67 46.33 47.95 48.02]; 
                p_our_SDR =  [30.57 46.61 48.22 48.43];
                
                p_tsh =      [29.09 45.69 47.91 48.06]; 
                p_fasthash = [22.85 40.81 42.25 32.49];                
                p_ksh =      [24.26 37.26 40.95 36.52];
                p_bre =      [16.19 22.74 28.87 18.41];
                p_itq_cca =  [22.66 35.36 38.39 39.13];
            end
            if r == 3
                p_our_AL =   []; 
                p_our_SDR =  []; 
                p_tsh =      []; 
                p_fasthash = [];                
                p_ksh =      [];
                p_bre =      [];
                p_itq_cca =  [];
            end
            if r == 4
                p_our_AL =   []; 
                p_our_SDR =  []; 
                p_tsh =      []; 
                p_fasthash = [];              
                p_ksh =      [];
                p_bre =      [];
                p_itq_cca =  [];
            end
        end
     case 'mnist'
         %% 200 samples/class
%         if p_K %k = 100
%             p_our_AL =   [90.93 91.50 92.11 91.96]; 
%             p_our_SDR =  [90.62 91.82 91.96 92.45];
%             p_tsh =      [89.22 91.66 91.93 92.12]; 
%             p_fasthash = [86.69 90.15 91.73 92.26];            
%             p_ksh =      [80.22 86.53 88.05 88.53];
%             p_bre =      [60.63 73.83 78.09 80.42];
%             p_itq_cca =  [77.49 81.98 84.13 84.55];
%         end
%         if map_K 
%             
%             m_our_AL =   [88.67 90.19 91.03 91.21 ]; 
%             m_our_SDR =  [88.79 90.79 91.14 91.33 ]; 
%             m_tsh =      [86.69 89.73 90.93 91.14 ]; 
%             
%             m_fasthash = [83.64 88.42 90.55 91.15];            
%             m_ksh =      [73.24 81.17 82.25 83.90];
%             m_bre =      [45.05 54.85 57.87 59.57];
%             m_itq_cca =  [67.53 74.60 77.41 77.93];
%         end
%         if P_r 
%             if r == 2
%                 p_our_AL =   [80.08 90.49 91.51 91.44]; 
%                 p_our_SDR =  [80.48 90.82 91.44 91.33]; 
%                 p_tsh =      [64.17 90.43 91.33 91.30]; 
%                 p_fasthash = [64.86 89.19 91.08 90.03];                
%                 p_ksh =      [55.74 85.46 88.05 86.86];
%                 p_bre =      [36.04 67.80 79.47 79.47];
%                 p_itq_cca =  [55.67 80.22 83.75 84.12];
%             end
%             if r == 3
%                 p_our_AL =   [41.38 89.46 91.10 91.61]; 
%                 p_our_SDR =  [41.12 89.38 91.08 91.58]; 
%                 p_tsh =      [29.56 89.12 90.77 91.41]; 
%                 p_fasthash = [31.99 87.41 90.83 91.31];                
%                 p_ksh =      [33.22 82.53 87.33 88.46];
%                 p_bre =      [22.83 60.35 75.99 81.97];
%                 p_itq_cca =  [34.39 76.62 82.41 84.45];
%             end
%             if r == 4
%                 p_our_AL =   [16.55 86.64 90.54 91.27]; 
%                 p_our_SDR =  [17.18 87.14 90.59 91.28]; 
%                 p_tsh =      [15.52 85.07 90.08 91.07]; 
%                 p_fasthash = [16.50 82.78 90.12 91.36];                
%                 p_ksh =      [16.64 76.18 85.79 88.08];
%                 p_bre =      [15.62 50.52 71.46 80.15];
%                 p_itq_cca =  [16.41 70.12 80.48 83.55];
%             end
%         end
          %% 500 samples class
        if p_K %k = 100
            p_our_AL =   []; 
            p_our_SDR =  []; 
            p_tsh =      []; 
            p_fasthash = [];
            p_ksh =      [];
            p_bre =      [];
            p_itq_cca =  [];
        end
        if map_K 
            m_our_SDR =     [92.38 94.25 94.45 94.70];%[91.88 93.85 94.20 00];
            m_our_AL =      [92.12 94.07 94.39 94.55];
            m_tsh =         [90.67 93.89 94.31 94.11];
            
            m_fasthash = [87.80 92.09 92.79 93.20];
            m_ksh =      [75.74 83.53 85.46 86.18];
            m_bre =      [46.29 56.38 61.17 64.38];
            %m_itq_cca = [62.63 70.16 72.64 73.20];
            m_itq_cca =  [65.57 73.49 75.50 76.64];
        end
        if P_r 
            if r == 2
                p_our_AL =   [85.96 93.29 94.09 93.96];
                p_our_SDR =  []; 
                
                p_tsh =      [77.14 93.61 94.08 93.84]; 
                p_fasthash = [66.22 92.14 93.09 91.41];                
                p_ksh =      [54.29 86.94 89.31 88.33];
                p_bre =      [36.67 70.59 81.45 82.83];
                %p_itq_cca =  [51.59 76.92 80.17 80.56];
                p_itq_cca =  [53.46 79.70 82.98 83.43];
            end
            if r == 3
                p_our_AL =   []; 
                p_our_SDR =  []; 
                p_tsh =      []; 
                p_fasthash = [];                
                p_ksh =      [];
                p_bre =      [];
                p_itq_cca =  [];
            end
            if r == 4
                p_our_AL =   []; 
                p_our_SDR =  []; 
                p_tsh =      []; 
                p_fasthash = [];              
                p_ksh =      [];
                p_bre =      [];
                p_itq_cca =  [];
            end
        end
    case 'sun397'
       if p_K %k = 100
            p_our_AL =   []; 
            p_our_SDR =  []; 
            p_tsh =      []; 
            p_fasthash = [];
            p_ksh =      [];
            p_bre =      [];
            p_itq_cca =  [];
        end
        if map_K 
            m_our_SDR =  [38.45 52.15 57.41 59.83];% [36.30 52.55 57.41 59.83];
            m_our_AL =   [38.25 51.03 57.47 59.44];
            m_tsh =      [30.79 48.72 51.24 52.09];
            
            m_fasthash = [22.02 35.65 43.46 47.90];
            m_ksh =      [24.24 33.78 39.53 42.60];
            m_bre =      [14.35 17.51 20.05 22.47];
            m_itq_cca =  [22.40 34.43 42.66 49.77];
        end
        if P_r 
            if r == 2
                p_our_SDR = [12.11 59.19 62.98 61.78];% [11.11 59.19 62.98 58.78];
                p_our_AL =    [12.03  57.20 63.14 61.45];%[12.03 57.20 63.14 58.45];
                p_tsh =          [10.08 55.70 60.28 61.30];
                
                p_fasthash = [8.91  46.84 51.84 39.40];                
                p_ksh =        [11.79 39.41 51.28 46.48];
                p_bre =        [9.62  27.93 39.42 30.39];
                p_itq_cca =  [11.67 36.35 49.19 46.81];
            end
            if r == 3
                p_our_AL =   []; 
                p_our_SDR =  []; 
                p_tsh =      []; 
                p_fasthash = [];                
                p_ksh =      [];
                p_bre =      [];
                p_itq_cca =  [];
            end
            if r == 4
                p_our_AL =   []; 
                p_our_SDR =  []; 
                p_tsh =      []; 
                p_fasthash = [];              
                p_ksh =      [];
                p_bre =      [];
                p_itq_cca =  [];
            end
        end
    otherwise 
        error ('dont know dataset %s\n',dataset);
        
end

h1 = figure(1);
hold on;

font = 17;
font = 15;
font1 = 25;
if map_K && strcmp(dataset,'cifar10')
%  ymin = 12; 
%  ymax = 36;
%  ystep = 4;
%% for cifar10
ylim([12 44]);
set(gca,'YTick',12:4:44);
end
if map_K && strcmp(dataset,'mnist')
ylim([45 95]);
set(gca,'YTick',45:5:95);
end
if map_K && strcmp(dataset,'sun397')
% ylim([45 95]);
% set(gca,'YTick',45:5:95);
end

if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    if flag_compare 
        plot(L,p_our_AL,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_our_SDR,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,p_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,p_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
        plot(L,p_tsh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,p_fasthash,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
         plot(L,p_ksh,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_bre,'Color','green','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_itq_cca,'Color',[1 0.5 0.5],'Marker','s','Linewidth',2);
        hold on;
    end
end
if map_K
    if flag_compare
        plot(L,m_our_SDR,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,m_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
        plot(L,m_tsh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,m_fasthash,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
        plot(L,m_ksh,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_bre,'Color','green','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_itq_cca,'Color',[1 0.5 0.5],'Marker','s','Linewidth',2);
        hold on;
    end
end
if flag_compare
     set(gca,'FontSize',font);
    legend('SDH1-DNN','SDH2-DNN','Location','south');
else
    set(gca,'FontSize',font);
%    legend('SDH-DNN','SDH','ITQ-CCA','KSH','Location','south');
%     legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','southeast');
%    if r == 2
%         legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','south');
        if strcmp(dataset,'cifar10')
            legend_str{1} = 'Our-SDR'; legend_str{2} = 'Our-AL'; legend_str{3} = 'TSH'; legend_str{4} = 'FastHash';
            legend_str{5} = 'KSH'; legend_str{6} = 'BRE'; legend_str{7} = 'ITQ-CCA';
            columnlegend(3,legend_str,'Location','south','Orientation','vertical');
         %  legend('Our-SDR','Our-AL','TSH[]','FastHash[]','KSH[]','BRE[]','ITQ-CCA[]','Location','best','Orientation','horizontal');
        end
%    end
end
grid on;
xlabel('number bits (L)','fontsize', font1);

    if p_K
        ylabel('precision@K=100','fontsize', font1);
    end
    if map_K
       ylabel('mAP','fontsize', font1);
    end
    if P_r
        if r == 2
            ylabel('precision@r=2','fontsize', font1);
        end
        if r == 3
            ylabel('precision@r=3','fontsize', font1);
        end
        if r == 4
            ylabel('precision@r=4','fontsize', font1);
        end
    end
   

set(gca,'XTick',0:8:24);
set(gca,'XTickLabel',{'8','16','24','32'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            if flag_compare
                saveas(h1,['cifar10_pK_sup_compare_soa','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_pK_sup_soa','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['cifar10_mapK_sup_compare_soa','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_mapK_sup_soa','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['cifar10_pr2_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr2_sup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['cifar10_pr3_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr3_sup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['cifar10_pr4_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr4_sup_soa','.pdf'],'pdf'); 
                end
            end
        end
     case 'mnist'
        if p_K
            if flag_compare
                saveas(h1,['mnist_pK_sup_compare_soa','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_pK_sup_soa','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['mnist_mapK_sup_compare_soa','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_mapK_sup_soa','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['mnist_pr2_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr2_sup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['mnist_pr3_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr3_sup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['mnist_pr4_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr4_sup_soa','.pdf'],'pdf'); 
                end
            end
        end
        case 'sun397'
        if p_K
            if flag_compare
                saveas(h1,['sun397_pK_sup_compare_soa','.pdf'],'pdf'); 
            else
                saveas(h1,['sun397_pK_sup_soa','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['sun397_mapK_sup_compare_soa','.pdf'],'pdf'); 
            else
                saveas(h1,['sun397_mapK_sup_soa','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['sun397_pr2_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr2_sup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['sun397_pr3_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr3_sup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['sun397_pr4_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr4_sup_soa','.pdf'],'pdf'); 
                end
            end
        end
end




==> figure/myfigure_sup_soa__Thanh-Toan_DO_s_conflicted_copy_2016-03-13_.m <==
function myfigure_sup_soa

clear;
close all;
% dataset = 'cifar10';
dataset = 'mnist';
% dataset = 'sun397';

p_K = false;
map_K = true;

r = 2;
P_r = false;

flag_compare = false;
L = [0 8 16 24]; 
 
switch dataset
    case 'cifar10'
        %% 200 samples/class
%         if p_K %k = 100
%             p_our_AL =   [36.21 41.63 42.96 43.15]; 
%             p_our_SDR =  [37.58 41.41 42.78 43.63]; 
%             p_tsh =      [36.80 41.12 42.45 43.51]; 
%             p_fasthash = [29.14 36.19 39.84 41.49];
%             p_ksh =      [30.72 36.20 38.71 40.14];
%             p_bre =      [20.28 23.17 26.25 27.87];
%             p_itq_cca =  [35.68 40.29 41.34 42.53];
%         end
%         if map_K 
%             m_our_AL =   [28.25 33.39 35.11 35.80]; 
%             m_our_SDR =  [28.59 33.67 35.33 35.93]; 
%             m_tsh =      [27.71 32.32 33.79 35.14]; 
%             
%             m_fasthash = [21.48 26.64 29.71 30.92];
%             m_ksh =      [22.95 25.81 27.83 28.99];
%             m_bre =      [14.78 15.76 17.00 17.65];
%             m_itq_cca =  [26.41 30.18 31.03 32.05];
%         end
%         if P_r 
%             if r == 2
%                 p_our_AL =   [24.86 40.03 41.99 41.70]; 
%                 p_our_SDR =  [26.26 39.82 42.10 42.21]; 
%                 p_tsh =      [25.17 39.75 41.81 42.25]; 
%                 p_fasthash = [20.40 35.15 37.99 30.01];                
%                 p_ksh =      [22.47 34.59 38.23 33.14];
%                 p_bre =      [15.71 22.03 27.93 19.57];
%                 p_itq_cca =  [24.26 37.38 40.08 41.80];
%             end
%             if r == 3
%                 p_our_AL =   [17.41 37.81 41.45 42.08]; 
%                 p_our_SDR =  [18.31 37.71 41.54 42.56]; 
%                 p_tsh =      [17.45 37.15 41.18 42.63]; 
%                 p_fasthash = [16.01 32.76 38.98 37.19];                
%                 p_ksh =      [17.26 32.02 37.76 38.79];
%                 p_bre =      [13.54 20.19 26.65 28.07];
%                 p_itq_cca =  [18.10 33.98 38.49 41.18];
%             end
%             if r == 4
%                 p_our_AL =   [13.07 33.91 40.47 41.71]; 
%                 p_our_SDR =  [13.37 33.90 40.57 42.25]; 
%                 p_tsh =      [12.95 32.85 40.13 42.33]; 
%                 p_fasthash = [13.02 28.85 38.17 39.79];              
%                 p_ksh =      [13.40 28.53 36.33 39.58];
%                 p_bre =      [11.88 18.38 24.78 29.96];
%                 p_itq_cca =  [13.92 29.74 36.45 40.02];
%             end
%         end
        %% 500 samples/class
        if p_K %k = 100
            p_our_AL =   []; 
            p_our_SDR =  []; 
            p_tsh =      []; 
            p_fasthash = [];
            p_ksh =      [];
            p_bre =      [];
            p_itq_cca =  [];
        end
        if map_K 
            m_our_SDR =     [36.49 41.85 42.83 43.91];
            m_our_AL =      [36.15 41.51 42.64 43.77];
            m_tsh =         [35.82 39.54 41.82 42.78];
            
            m_fasthash = [24.96 32.86 35.66 37.20];
            m_ksh =      [25.41 28.95 30.96 32.28];
            m_bre =      [15.34 16.03 17.94 18.33];
            m_itq_cca =  [23.76 27.58 28.92 29.16];
        end
        if P_r 
            if r == 2
                p_our_AL =   [29.67 46.33 47.95 48.02]; 
                p_our_SDR =  [30.57 46.61 48.22 48.43];
                
                p_tsh =      [29.09 45.69 47.91 48.06]; 
                p_fasthash = [22.85 40.81 42.25 32.49];                
                p_ksh =      [24.26 37.26 40.95 36.52];
                p_bre =      [16.19 22.74 28.87 18.41];
                p_itq_cca =  [22.66 35.36 38.39 39.13];
            end
            if r == 3
                p_our_AL =   []; 
                p_our_SDR =  []; 
                p_tsh =      []; 
                p_fasthash = [];                
                p_ksh =      [];
                p_bre =      [];
                p_itq_cca =  [];
            end
            if r == 4
                p_our_AL =   []; 
                p_our_SDR =  []; 
                p_tsh =      []; 
                p_fasthash = [];              
                p_ksh =      [];
                p_bre =      [];
                p_itq_cca =  [];
            end
        end
     case 'mnist'
         %% 200 samples/class
%         if p_K %k = 100
%             p_our_AL =   [90.93 91.50 92.11 91.96]; 
%             p_our_SDR =  [90.62 91.82 91.96 92.45];
%             p_tsh =      [89.22 91.66 91.93 92.12]; 
%             p_fasthash = [86.69 90.15 91.73 92.26];            
%             p_ksh =      [80.22 86.53 88.05 88.53];
%             p_bre =      [60.63 73.83 78.09 80.42];
%             p_itq_cca =  [77.49 81.98 84.13 84.55];
%         end
%         if map_K 
%             
%             m_our_AL =   [88.67 90.19 91.03 91.21 ]; 
%             m_our_SDR =  [88.79 90.79 91.14 91.33 ]; 
%             m_tsh =      [86.69 89.73 90.93 91.14 ]; 
%             
%             m_fasthash = [83.64 88.42 90.55 91.15];            
%             m_ksh =      [73.24 81.17 82.25 83.90];
%             m_bre =      [45.05 54.85 57.87 59.57];
%             m_itq_cca =  [67.53 74.60 77.41 77.93];
%         end
%         if P_r 
%             if r == 2
%                 p_our_AL =   [80.08 90.49 91.51 91.44]; 
%                 p_our_SDR =  [80.48 90.82 91.44 91.33]; 
%                 p_tsh =      [64.17 90.43 91.33 91.30]; 
%                 p_fasthash = [64.86 89.19 91.08 90.03];                
%                 p_ksh =      [55.74 85.46 88.05 86.86];
%                 p_bre =      [36.04 67.80 79.47 79.47];
%                 p_itq_cca =  [55.67 80.22 83.75 84.12];
%             end
%             if r == 3
%                 p_our_AL =   [41.38 89.46 91.10 91.61]; 
%                 p_our_SDR =  [41.12 89.38 91.08 91.58]; 
%                 p_tsh =      [29.56 89.12 90.77 91.41]; 
%                 p_fasthash = [31.99 87.41 90.83 91.31];                
%                 p_ksh =      [33.22 82.53 87.33 88.46];
%                 p_bre =      [22.83 60.35 75.99 81.97];
%                 p_itq_cca =  [34.39 76.62 82.41 84.45];
%             end
%             if r == 4
%                 p_our_AL =   [16.55 86.64 90.54 91.27]; 
%                 p_our_SDR =  [17.18 87.14 90.59 91.28]; 
%                 p_tsh =      [15.52 85.07 90.08 91.07]; 
%                 p_fasthash = [16.50 82.78 90.12 91.36];                
%                 p_ksh =      [16.64 76.18 85.79 88.08];
%                 p_bre =      [15.62 50.52 71.46 80.15];
%                 p_itq_cca =  [16.41 70.12 80.48 83.55];
%             end
%         end
          %% 500 samples class
        if p_K %k = 100
            p_our_AL =   []; 
            p_our_SDR =  []; 
            p_tsh =      []; 
            p_fasthash = [];
            p_ksh =      [];
            p_bre =      [];
            p_itq_cca =  [];
        end
        if map_K 
            m_our_SDR =     [92.38 94.25 94.45 94.70];%[91.88 93.85 94.20 00];
            m_our_AL =      [92.12 94.07 94.39 94.55];
            m_tsh =         [90.67 93.89 94.31 94.11];
            
            m_fasthash = [87.80 92.09 92.79 93.20];
            m_ksh =      [75.74 83.53 85.46 86.18];
            m_bre =      [46.29 56.38 61.17 64.38];
            %m_itq_cca = [62.63 70.16 72.64 73.20];
            m_itq_cca =  [65.57 73.49 75.50 76.64];
        end
        if P_r 
            if r == 2
                p_our_AL =   [85.96 93.29 94.09 93.96];
                p_our_SDR =  []; 
                
                p_tsh =      [77.14 93.61 94.08 93.84]; 
                p_fasthash = [66.22 92.14 93.09 91.41];                
                p_ksh =      [54.29 86.94 89.31 88.33];
                p_bre =      [36.67 70.59 81.45 82.83];
                %p_itq_cca =  [51.59 76.92 80.17 80.56];
                p_itq_cca =  [53.46 79.70 82.98 83.43];
            end
            if r == 3
                p_our_AL =   []; 
                p_our_SDR =  []; 
                p_tsh =      []; 
                p_fasthash = [];                
                p_ksh =      [];
                p_bre =      [];
                p_itq_cca =  [];
            end
            if r == 4
                p_our_AL =   []; 
                p_our_SDR =  []; 
                p_tsh =      []; 
                p_fasthash = [];              
                p_ksh =      [];
                p_bre =      [];
                p_itq_cca =  [];
            end
        end
    case 'sun397'
       if p_K %k = 100
            p_our_AL =   []; 
            p_our_SDR =  []; 
            p_tsh =      []; 
            p_fasthash = [];
            p_ksh =      [];
            p_bre =      [];
            p_itq_cca =  [];
        end
        if map_K 
            m_our_SDR = [38.45 52.15 57.41 59.83];% [36.30 52.55 57.41 59.83];
            m_our_AL =    [38.25 51.03 57.47 59.44];
            m_tsh =          [30.79 48.72 51.24 52.09];
            
            m_fasthash = [22.02 35.65 43.46 47.90];
            m_ksh =      [24.24 33.78 39.53 42.60];
            m_bre =      [14.35 17.51 20.05 22.47];
            m_itq_cca =  [22.40 34.43 42.66 49.77];
        end
        if P_r 
            if r == 2
                p_our_SDR = [12.11 59.19 62.98 61.78];% [11.11 59.19 62.98 58.78];
                p_our_AL =    [12.03  57.20 63.14 61.45];%[12.03 57.20 63.14 58.45];
                p_tsh =          [10.08 55.70 60.28 61.30];
                
                p_fasthash = [8.91  46.84 51.84 39.40];                
                p_ksh =        [11.79 39.41 51.28 46.48];
                p_bre =        [9.62  27.93 39.42 30.39];
                p_itq_cca =  [11.67 36.35 49.19 46.81];
            end
            if r == 3
                p_our_AL =   []; 
                p_our_SDR =  []; 
                p_tsh =      []; 
                p_fasthash = [];                
                p_ksh =      [];
                p_bre =      [];
                p_itq_cca =  [];
            end
            if r == 4
                p_our_AL =   []; 
                p_our_SDR =  []; 
                p_tsh =      []; 
                p_fasthash = [];              
                p_ksh =      [];
                p_bre =      [];
                p_itq_cca =  [];
            end
        end
    otherwise 
        error ('dont know dataset %s\n',dataset);
        
end

h1 = figure(1);
hold on;

font = 17;
font = 15;
font1 = 25;
if map_K && strcmp(dataset,'cifar10')
%  ymin = 12; 
%  ymax = 36;
%  ystep = 4;
%% for cifar10
ylim([12 44]);
set(gca,'YTick',12:4:44);
end
if map_K && strcmp(dataset,'mnist')
ylim([45 95]);
set(gca,'YTick',45:5:95);
end
if map_K && strcmp(dataset,'sun397')
% ylim([45 95]);
% set(gca,'YTick',45:5:95);
end

if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    if flag_compare 
        plot(L,p_our_AL,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_our_SDR,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,p_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,p_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
        plot(L,p_tsh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,p_fasthash,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
         plot(L,p_ksh,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_bre,'Color','green','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_itq_cca,'Color',[1 0.5 0.5],'Marker','s','Linewidth',2);
        hold on;
    end
end
if map_K
    if flag_compare
        plot(L,m_our_SDR,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,m_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
        plot(L,m_tsh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,m_fasthash,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
        plot(L,m_ksh,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_bre,'Color','green','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_itq_cca,'Color',[1 0.5 0.5],'Marker','s','Linewidth',2);
        hold on;
    end
end
if flag_compare
     set(gca,'FontSize',font);
    legend('SDH1-DNN','SDH2-DNN','Location','south');
else
    set(gca,'FontSize',font);
%    legend('SDH-DNN','SDH','ITQ-CCA','KSH','Location','south');
%     legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','southeast');
%    if r == 2
%         legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','south');
        if strcmp(dataset,'cifar10')
            legend_str{1} = 'Our-SDR'; legend_str{2} = 'Our-AL'; legend_str{3} = 'TSH'; legend_str{4} = 'FastHash';
            legend_str{5} = 'KSH'; legend_str{6} = 'BRE'; legend_str{7} = 'ITQ-CCA';
            columnlegend(3,legend_str,'Location','south','Orientation','vertical');
         %  legend('Our-SDR','Our-AL','TSH[]','FastHash[]','KSH[]','BRE[]','ITQ-CCA[]','Location','best','Orientation','horizontal');
        end
%    end
end
grid on;
xlabel('number bits (L)','fontsize', font1);

    if p_K
        ylabel('precision@K=100','fontsize', font1);
    end
    if map_K
       ylabel('mAP','fontsize', font1);
    end
    if P_r
        if r == 2
            ylabel('precision@r=2','fontsize', font1);
        end
        if r == 3
            ylabel('precision@r=3','fontsize', font1);
        end
        if r == 4
            ylabel('precision@r=4','fontsize', font1);
        end
    end
   

set(gca,'XTick',0:8:24);
set(gca,'XTickLabel',{'8','16','24','32'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            if flag_compare
                saveas(h1,['cifar10_pK_sup_compare_soa','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_pK_sup_soa','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['cifar10_mapK_sup_compare_soa','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_mapK_sup_soa','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['cifar10_pr2_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr2_sup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['cifar10_pr3_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr3_sup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['cifar10_pr4_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr4_sup_soa','.pdf'],'pdf'); 
                end
            end
        end
     case 'mnist'
        if p_K
            if flag_compare
                saveas(h1,['mnist_pK_sup_compare_soa','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_pK_sup_soa','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['mnist_mapK_sup_compare_soa','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_mapK_sup_soa','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['mnist_pr2_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr2_sup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['mnist_pr3_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr3_sup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['mnist_pr4_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr4_sup_soa','.pdf'],'pdf'); 
                end
            end
        end
        case 'sun397'
        if p_K
            if flag_compare
                saveas(h1,['sun397_pK_sup_compare_soa','.pdf'],'pdf'); 
            else
                saveas(h1,['sun397_pK_sup_soa','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['sun397_mapK_sup_compare_soa','.pdf'],'pdf'); 
            else
                saveas(h1,['sun397_mapK_sup_soa','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['sun397_pr2_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr2_sup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['sun397_pr3_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr3_sup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['sun397_pr4_sup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr4_sup_soa','.pdf'],'pdf'); 
                end
            end
        end
end




==> figure/myfigure_sup_soa_old.m <==
function myfigure_sup_soa

clear;
close all;
dataset = 'cifar10';
% dataset = 'mnist';

p_K = false;
map_K = true;

r = 2;
P_r = false;

flag_compare = false;
L = [0 8 16 24]; 
 
switch dataset
    case 'cifar10'
        if p_K %k = 100
            p_our_AL =   [36.21 41.63 43.15 44.63]; 
            p_our_SDR =  [37.58 41.41 43.63 44.54]; 
            p_tsh =      [36.80 41.12 43.51 44.52]; 
            p_fasthash = [29.14 36.19 41.49 45.54];
            p_ksh =      [30.72 36.20 40.14 43.04];
            p_bre =      [20.28 23.17 27.87 31.87];
            p_itq_cca =  [35.68 40.29 42.53 43.42];
        end
        if map_K 
            m_our_AL =   [28.25 33.39 35.80 36.90]; %[27.45 33.67 35.80 36.90]; 
            m_our_SDR =  [28.59 33.67 35.93 36.95]; %[28.59 33.19 35.93 36.95]; 
            m_tsh =      [27.71 32.32 35.14 36.38]; 
            m_fasthash = [21.48 26.64 30.92 33.87];
            m_ksh =      [22.95 25.81 28.99 31.11];
            m_bre =      [14.78 15.76 17.65 19.16];
            m_itq_cca =  [26.41 30.18 32.05 32.68];
        end
        if P_r 
            if r == 2
                p_our_AL =   [24.86 40.03 41.70 30.98]; 
                p_our_SDR =  [26.26 39.82 42.21 31.83]; 
                p_tsh =      [25.17 39.75 42.25 28.29]; 
                p_fasthash = [20.40 35.15 30.01 08.38];                
                p_ksh =      [22.47 34.59 33.14 8.71];
                p_bre =      [15.71 22.03 19.57 0.99];
                p_itq_cca =  [24.26 37.38 41.80 34.86];
            end
            if r == 3
                p_our_AL =   [17.41 37.81 42.08 35.85]; 
                p_our_SDR =  [18.31 41.54 42.56 36.85]; 
                p_tsh =      [17.45 37.15 42.63 34.19]; 
                p_fasthash = [];                
                p_ksh =      [];
                p_bre =      [];
                p_itq_cca =  [];
            end
            if r == 4
                p_our_AL =   [13.07 33.91 41.71 39.58]; 
                p_our_SDR =  [13.37 33.90 42.25 40.10]; 
                p_tsh =      [12.95 32.85 42.33 38.97]; 
                p_fasthash = [];              
                p_ksh =      [];
                p_bre =      [];
                p_itq_cca =  [];
            end
        end
     case 'mnist'
        if p_K %k = 100
            p_our_AL =   [90.93 91.50 91.96 92.61]; 
            p_our_SDR =  [90.62 91.82 92.45 92.34];
            p_tsh =      [89.22 91.66 92.12 92.54]; 
            p_fasthash = [];            
            p_ksh =      [];
            p_bre =      [];
            p_itq_cca =  [];
        end
        if map_K 
            m_our_AL =   [88.67 90.19 91.21 91.75]; %[88.79 90.19 91.21 91.89]; 
            m_our_SDR =  [88.79 90.79 91.33 91.80]; %[88.67 90.79 91.33 91.80]; 
            m_tsh =      [86.69 89.73 91.14 91.56]; %[86.69 90.73 91.34 91.86]; 
            m_fasthash = [];            
            m_ksh =      [];
            m_bre =      [];
            m_itq_cca =  [];
        end
        if P_r 
            if r == 2
                p_our_AL =   [80.08 90.49 91.44 88.85]; 
                p_our_SDR =  [80.48 90.82 91.33 89.30]; 
                p_tsh =      [64.17 90.43 91.30 87.57]; 
                p_fasthash = [];                
                p_ksh =      [];
                p_bre =      [];
                p_itq_cca =  [];
            end
            if r == 3
                p_our_AL =   [41.38 89.46 91.61 90.23]; 
                p_our_SDR =  [41.12 89.38 91.58 90.28]; 
                p_tsh =      [29.56 89.12 91.41 89.42]; 
                p_fasthash = [];                
                p_ksh =      [];
                p_bre =      [];
                p_itq_cca =  [];
            end
            if r == 4
                p_our_AL =   [16.55 86.64 91.27 90.99]; 
                p_our_SDR =  [17.18 87.14 91.28 91.01]; 
                p_tsh =      [15.52 85.07 91.07 90.64]; 
                p_fasthash = [];                
                p_ksh =      [];
                p_bre =      [];
                p_itq_cca =  [];
            end
        end
    otherwise 
        error ('dont know dataset %s\n',dataset);
        
end

h1 = figure(1);
hold on;

font = 17;
font1 = 25;
if p_K
% ymin = 45; 
% ymax = 80;
% ystep = 8;

%% for cifar10
% ylim([0 18]);
% set(gca,'YTick',0:2:18);
end
if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    if flag_compare 
        plot(L,p_our_AL,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_our_SDR,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,p_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,p_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
        plot(L,p_aaai,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_tsh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,p_fasthash,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if map_K
    if flag_compare
        plot(L,m_our_SDR,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,m_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
        plot(L,m_aaai,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_tsh,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,m_fasthash,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
    end
end
if flag_compare
     set(gca,'FontSize',font);
    legend('SDH1-DNN','SDH2-DNN','Location','south');
else
    set(gca,'FontSize',font);
%    legend('SDH-DNN','SDH','ITQ-CCA','KSH','Location','south');
%     legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','southeast');
%    if r == 2
%         legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','south');
           legend('Our-SDR','Our-AL','CD[]','NOPT[]','Graphcut[]','Location','southeast');
%    end
end
grid on;
xlabel('number bits (L)','fontsize', font1);

    if p_K
        ylabel('precision@K=100','fontsize', font1);
    end
    if map_K
       ylabel('mAP','fontsize', font1);
    end
    if P_r
        if r == 2
            ylabel('precision@r=2','fontsize', font1);
        end
        if r == 3
            ylabel('precision@r=3','fontsize', font1);
        end
        if r == 4
            ylabel('precision@r=4','fontsize', font1);
        end
    end
   

set(gca,'XTick',0:8:24);
set(gca,'XTickLabel',{'8','16','32','64'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            if flag_compare
                saveas(h1,['cifar10_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['cifar10_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_mapK_sup','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['cifar10_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['cifar10_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['cifar10_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
     case 'mnist'
        if p_K
            if flag_compare
                saveas(h1,['mnist_pK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_pK_sup','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['mnist_mapK_sup_compare','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_mapK_sup','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['mnist_pr2_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr2_sup','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['mnist_pr3_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr3_sup','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['mnist_pr4_sup_compare','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr4_sup','.pdf'],'pdf'); 
                end
            end
        end
end




==> figure/myfigure_unsup_soa.m <==
function myfigure_unsup_soa

clear;
close all;
% dataset = 'cifar10';
dataset = 'mnist';
% dataset = 'sun397'

p_K = false;
map_K = true;

r = 2;
P_r = false;

flag_compare = false;
L = [0 8 16 24]; 
 
switch dataset
    case 'cifar10'
       if map_K 
           %% 200 samples/class
%             m_our_AL =   [16.16 16.82 17.27 17.45]; 
%             m_our_SDR =  [16.11 16.97 17.36 17.62]; 
%             
%             m_ITQ =      [15.36 16.03 16.50 16.79]; 
%             m_BA =       [15.31 15.52 16.16 16.42];
%             m_SPH =      [13.40 14.41 14.67 14.84];
%             m_KMH =      [15.32 15.41 15.57 15.63];   
             %% 500 samples/class
            m_our_AL =   [15.78 16.35 16.90 17.10]; 
            m_our_SDR =  [15.75 16.54 17.10 17.15]; 
            
            m_ITQ =      [15.36 16.01 16.25 16.63]; 
            m_BA =       [14.89 15.14 15.43 16.10];
            m_SPH =      [13.72 14.27 14.55 14.98];
            m_KMH =      [14.99 15.27 15.38 15.78];  
        end
        if p_K %k = 100
            p_our_AL =   []; 
            p_our_SDR =  []; 
            
            p_ITQ =      []; 
            p_BA =       [];
            p_SPH =      [];
            p_KMH =      [];
        end
        if P_r 
            if r == 2
                
                %% 200 samples/class
%                 p_our_AL =   [16.98 21.76 24.46 25.74]; 
%                 p_our_SDR =  [16.66 20.99 23.53 24.76]; 
% 
%                 p_ITQ =      [15.74 22.78 26.85 16.27]; 
%                 p_BA =       [15.82 23.54 27.70 13.26];
%                 p_SPH =      [14.15 20.61 24.63 12.01];
%                 p_KMH =      [15.79 22.35 26.81 15.64];
               %% 500 samples/class
                p_our_AL =    [17.34 23.23 27.26 27.53];
                p_our_SDR =   [17.19 22.82 27.40 27.87];
               
                p_ITQ =      [15.55 22.49 26.69 15.36]; 
                p_BA =       [15.62 22.65 26.55 11.42];
                p_SPH =      [14.66 20.32 24.67 12.32];
                p_KMH =      [15.11 22.77 27.25 10.36];
            end
            if r == 3
                p_our_AL =   []; 
                p_our_SDR =  []; 

                p_ITQ =      []; 
                p_BA =       [];
                p_SPH =      [];
                p_KMH =      [];
            end
            if r == 4
                p_our_AL =   []; 
                p_our_SDR =  []; 

                p_ITQ =      []; 
                p_BA =       [];
                p_SPH =      [];
                p_KMH =      [];
            end
        end
     case 'mnist'
       if map_K 
           %% 200 samples/class
%             m_our_AL =   [42.97 49.57 51.94 53.16]; 
%             m_our_SDR =  [42.87 48.25 51.28 52.41]; 
%             
%             m_ITQ =      [37.63 43.05 43.53 44.73]; 
%             m_BA =       [38.04 39.44 40.79 41.81];
%             m_SPH =      [21.85 28.71 28.96 31.29];
%             m_KMH =      [35.19 35.88 36.48 36.59];
            %% 500 samples/class
            m_our_AL =   [45.21 53.57 53.88 54.46]; 
            m_our_SDR =  [46.68 54.00 54.20 54.60]; 
%           m_our_AL =   [44.46 51.79 53.06 54.15]; 
%           m_our_SDR =  [46.02 50.67 52.12 54.30]; 


            m_ITQ =      [38.18 41.04 42.57 43.15]; 
            m_BA =       [37.07 40.40 41.89 44.42];
            m_SPH =      [20.35 26.78 30.58 33.45];
            m_KMH =      [33.34 34.78 35.97 37.03];
        end
        if p_K %k = 100
            p_our_AL =   []; 
            p_our_SDR =  []; 
            
            p_ITQ =      []; 
            p_BA =       [];
            p_SPH =      [];
            p_KMH =      [];
        end
        if P_r 
            if r == 2
                %% 200 samples/class
%                 p_our_AL =   [38.43 64.15 74.04 77.75]; 
%                 p_our_SDR =  [36.93 62.15 73.80 77.43]; 
% 
%                 p_ITQ =      [33.37 71.23 83.83 75.74]; 
%                 p_BA =       [33.61 70.18 83.98 69.56];
%                 p_SPH =      [21.77 54.27 73.05 65.10];
%                 p_KMH =      [31.01 65.12 82.10 67.64];
                %% 500 samples/class
                p_our_AL =   [42.09 74.36 81.50 82.29]; 
                p_our_SDR =  [43.08 73.72 81.34 82.17]; 

                p_ITQ =      [33.40 69.96 81.36 74.70]; 
                p_BA =       [32.62 69.03 79.11 74.00];
                p_SPH =      [20.77 51.74 72.20 63.38];
                p_KMH =      [32.45 64.42 79.97 65.79];
            end
            if r == 3
                p_our_AL =   []; 
                p_our_SDR =  []; 

                p_ITQ =      []; 
                p_BA =       [];
                p_SPH =      [];
                p_KMH =      [];
            end
            if r == 4
                p_our_AL =   []; 
                p_our_SDR =  []; 

                p_ITQ =      []; 
                p_BA =       [];
                p_SPH =      [];
                p_KMH =      [];
            end
        end
    case 'sun397'
         if map_K 
           %% 500 samples/class            
            m_our_SDR =   [21.38 29.65 32.95 35.31];
            m_our_AL =    [21.55 30.60 33.06 35.88]; 
            
            m_ITQ =      [17.87 24.39 26.71 28.52]; 
            m_BA =       [18.84 23.71 25.98 27.32];
            m_SPH =      [8.20  11.81 12.87 14.80];
            m_KMH =      [19.95 21.38 23.12 24.03];  
         end
        if P_r 
            if r == 2
                %% 500 samples/class
                p_our_SDR =  [12.17 32.15 44.28 45.38]; %[12.17 32.15 43.28 44.38]; 
                p_our_AL =   [11.99 33.34 44.03 45.60];
                
                p_ITQ =      [9.75  30.80 42.07 34.70]; 
                p_BA =       [10.15 31.61 42.52 31.97];
                p_SPH =      [6.38  20.66 30.10 19.97];
                p_KMH =      [9.88  31.04 43.67 28.85];
            end
        end
    otherwise 
        error ('dont know dataset %s\n',dataset);
        
end

h1 = figure(1);
hold on;

font = 17;
font = 15;
font1 = 25;
if map_K && strcmp(dataset,'cifar10')
%  ymin = 12; 
%  ymax = 36;
%  ystep = 4;
%% for cifar10
% ylim([12 36]);
% set(gca,'YTick',12:4:36);
end
if map_K && strcmp(dataset,'mnist')
% ylim([40 95]);
% set(gca,'YTick',40:5:95);
end
if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    if flag_compare 
        plot(L,p_our_AL,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_our_SDR,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,p_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,p_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
        plot(L,p_ITQ,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,p_BA,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
         plot(L,p_SPH,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,p_KMH,'Color','green','Marker','s','Linewidth',2);
        hold on;
        
    end
end
if map_K
    if flag_compare
        plot(L,m_our_SDR,'Color','red','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','green','Marker','o','Linewidth',2);
        hold on;
    else
        plot(L,m_our_SDR,'Color','red','Marker','v','Linewidth',2);
        hold on;
        plot(L,m_our_AL,'Color','blue','Marker','o','Linewidth',2);
        hold on;
        plot(L,m_ITQ,'Color','black','Marker','<','Linewidth',2);
        hold on;
        plot(L,m_BA,'Color','cyan','Marker','d','Linewidth',2);
        hold on;
        plot(L,m_SPH,'Color','magenta','Marker','s','Linewidth',2);
        hold on;
        plot(L,m_KMH,'Color','green','Marker','s','Linewidth',2);
        hold on;
        
    end
end
if flag_compare
     set(gca,'FontSize',font);
    legend('SDH1-DNN','SDH2-DNN','Location','south');
else
    set(gca,'FontSize',font);
%    legend('SDH-DNN','SDH','ITQ-CCA','KSH','Location','south');
%     legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','southeast');
%    if r == 2
%         legend('SDH-DNN','SDH','ITQ-CCA','KSH','BRE','Location','south');
        if strcmp(dataset,'cifar10')

            legend_str{1} = 'Our-SDR'; legend_str{2} = 'Our-AL'; legend_str{3} = 'ITQ'; legend_str{4} = 'BA';
            legend_str{5} = 'SPH'; legend_str{6} = 'KMH'; 
            columnlegend(3,legend_str,'Location','south','Orientation','vertical');
          %legend('Our-SDR','Our-AL','ITQ','BA','SPH','KMH','Location','southeast');
        end
%    end
end
grid on;
xlabel('number bits (L)','fontsize', font1);

    if p_K
        ylabel('precision@K=100','fontsize', font1);
    end
    if map_K
       ylabel('mAP','fontsize', font1);
    end
    if P_r
        if r == 2
            ylabel('precision@r=2','fontsize', font1);
        end
        if r == 3
            ylabel('precision@r=3','fontsize', font1);
        end
        if r == 4
            ylabel('precision@r=4','fontsize', font1);
        end
    end
   

set(gca,'XTick',0:8:24);
set(gca,'XTickLabel',{'8','16','24','32'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            if flag_compare
                saveas(h1,['cifar10_pK_UNsup_compare_soa','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_pK_UNsup_soa','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['cifar10_mapK_UNsup_compare_soa','.pdf'],'pdf'); 
                 saveas(h1,['cifar10_mapK_UNsup_compare_soa-backup','.pdf'],'pdf'); 
            else
                saveas(h1,['cifar10_mapK_UNsup_soa_1','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['cifar10_pr2_UNsup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr2_UNsup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['cifar10_pr3_UNsup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr3_UNsup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['cifar10_pr4_UNsup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['cifar10_pr4_UNsup_soa','.pdf'],'pdf'); 
                end
            end
        end
     case 'mnist'
        if p_K
            if flag_compare
                saveas(h1,['mnist_pK_UNsup_compare_soa','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_pK_UNsup_soa','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['mnist_mapK_UNsup_compare_soa','.pdf'],'pdf'); 
            else
                saveas(h1,['mnist_mapK_UNsup_soa','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['mnist_pr2_UNsup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr2_UNsup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['mnist_pr3_UNsup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr3_UNsup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['mnist_pr4_UNsup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['mnist_pr4_UNsup_soa','.pdf'],'pdf'); 
                end
            end
        end
        case 'sun397'
        if p_K
            if flag_compare
                saveas(h1,['sun397_pK_UNsup_compare_soa','.pdf'],'pdf'); 
            else
                saveas(h1,['sun397_pK_UNsup_soa','.pdf'],'pdf'); 
            end
        end
        if map_K
            if flag_compare
                 saveas(h1,['sun397_mapK_UNsup_compare_soa','.pdf'],'pdf'); 
            else
                saveas(h1,['sun397_mapK_UNsup_soa','.pdf'],'pdf'); 
            end
        end
        if P_r
            if r == 2
                if flag_compare
                    saveas(h1,['sun397_pr2_UNsup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr2_UNsup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 3
                if flag_compare
                    saveas(h1,['sun397_pr3_UNsup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr3_UNsup_soa','.pdf'],'pdf'); 
                end
            end
            if r == 4
                if flag_compare
                    saveas(h1,['sun397_pr4_UNsup_compare_soa','.pdf'],'pdf'); 
                else
                    saveas(h1,['sun397_pr4_UNsup_soa','.pdf'],'pdf'); 
                end
            end
        end
end


